On a minimum set of equations for parameterisations in comprehensive ocean circulation models

The complexity of comprehensive ocean models poses an important question for parameterisations: is there a minimum set of equations that should be parameterised, on the one hand, to reduce the development to a minimum, and, on the other hand, to ensure an accurate representation of large-scale flow patterns? This work seeks to answer this to assist modern parameterisations be more selective in their targets. For this, we considered a North Atlantic configuration of the MIT general circulation model and studied contributions of different model equations to the accuracy of representation of the Gulf Stream at low resolution. Our results suggest that it is enough to parameterise only the tracer equations for temperature and salinity and leave the other equations in the hydrodynamic part, as well as the atmospheric model unmodified.

==> build.sh <==
#!/bin/sh

filename="paper"
# CoverLetter="CoverLetter"
rm -rf *.log *.aux *.bbl *.blg *.tdo *.toc

pdflatex $filename.tex
# pdflatex $CoverLetter.tex
if [ ! "$?" = 0 ]; then
  exit
fi

for aux_file in $(ls *.aux); do
	aux_file_basename=$(basename $aux_file .aux);
	bibtex $aux_file_basename;
done

pdflatex $filename.tex
if [ ! "$?" = 0 ]; then
  exit
fi

pdflatex $filename.tex
if [ ! "$?" = 0 ]; then
  exit
fi

# pdftops $filename.pdf

rm -rf *.log *.aux *.bbl *.blg *.tdo *.toc $filename.dvi $filename.spl # $CoverLetter.dvi $CoverLetter.spl

